A Function Approximation Method for Model-based High-Dimensional Inverse Reinforcement Learning

This works handles the inverse reinforcement learning problem in high-dimensional state spaces, which relies on an efficient solution of model-based high-dimensional reinforcement learning problems. To solve the computationally expensive reinforcement learning problems, we propose a function approximation method to ensure that the Bellman Optimality Equation always holds, and then estimate a function based on the observed human actions for inverse reinforcement learning problems. The time complexity of the proposed method is linearly proportional to the cardinality of the action set, thus it can handle high-dimensional even continuous state spaces efficiently. We test the proposed method in a simulated environment to show its accuracy, and three clinical tasks to show how it can be used to evaluate a doctor's proficiency.

==> figures/draw_convnet.py <==
"""
Copyright (c) 2016, Gavin Weiguang Ding
All rights reserved.

Redistribution and use in source and binary forms, with or without
    modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this
    list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice,
    this list of conditions and the following disclaimer in the documentation
    and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its contributors
    may be used to endorse or promote products derived from this software
    without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
    AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
    IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
    ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE
    LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
    CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
    SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
    INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
    CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
    ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
    POSSIBILITY OF SUCH DAMAGE.
"""


import os
import numpy as np
import matplotlib.pyplot as plt
plt.rcdefaults()
from matplotlib.lines import Line2D
from matplotlib.patches import Rectangle
from matplotlib.collections import PatchCollection


NumConvMax = 8
NumFcMax = 20
White = 1.
Light = 0.7
Medium = 0.5
Dark = 0.3
Black = 0.


def add_layer(patches, colors, size=24, num=5,
              top_left=[0, 0],
              loc_diff=[3, -3],
              ):
    # add a rectangle
    top_left = np.array(top_left)
    loc_diff = np.array(loc_diff)
    loc_start = top_left - np.array([0, size])
    for ind in range(num):
        patches.append(Rectangle(loc_start + ind * loc_diff, size, size))
        if ind % 2:
            colors.append(Medium)
        else:
            colors.append(Light)


def add_mapping(patches, colors, start_ratio, patch_size, ind_bgn,
                top_left_list, loc_diff_list, num_show_list, size_list):

    start_loc = top_left_list[ind_bgn] \
        + (num_show_list[ind_bgn] - 1) * np.array(loc_diff_list[ind_bgn]) \
        + np.array([start_ratio[0] * size_list[ind_bgn],
                    -start_ratio[1] * size_list[ind_bgn]])

    end_loc = top_left_list[ind_bgn + 1] \
        + (num_show_list[ind_bgn + 1] - 1) \
        * np.array(loc_diff_list[ind_bgn + 1]) \
        + np.array([(start_ratio[0] + .5 * patch_size / size_list[ind_bgn]) *
                    size_list[ind_bgn + 1],
                    -(start_ratio[1] - .5 * patch_size / size_list[ind_bgn]) *
                    size_list[ind_bgn + 1]])

    patches.append(Rectangle(start_loc, patch_size, patch_size))
    colors.append(Dark)
    patches.append(Line2D([start_loc[0], end_loc[0]],
                          [start_loc[1], end_loc[1]]))
    colors.append(Black)
    patches.append(Line2D([start_loc[0] + patch_size, end_loc[0]],
                          [start_loc[1], end_loc[1]]))
    colors.append(Black)
    patches.append(Line2D([start_loc[0], end_loc[0]],
                          [start_loc[1] + patch_size, end_loc[1]]))
    colors.append(Black)
    patches.append(Line2D([start_loc[0] + patch_size, end_loc[0]],
                          [start_loc[1] + patch_size, end_loc[1]]))
    colors.append(Black)


def label(xy, text, xy_off=[0, 4]):
    plt.text(xy[0] + xy_off[0], xy[1] + xy_off[1], text,
             family='sans-serif', size=8)


if __name__ == '__main__':

    fc_unit_size = 2
    layer_width = 40

    patches = []
    colors = []

    fig, ax = plt.subplots()


    ############################
    # conv layers
    size_list = [32, 18, 10, 6, 4]
    num_list = [3, 32, 32, 48, 48]
    x_diff_list = [0, layer_width, layer_width, layer_width, layer_width]
    text_list = ['Inputs'] + ['Feature\nmaps'] * (len(size_list) - 1)
    loc_diff_list = [[3, -3]] * len(size_list)

    num_show_list = list(map(min, num_list, [NumConvMax] * len(num_list)))
    top_left_list = np.c_[np.cumsum(x_diff_list), np.zeros(len(x_diff_list))]

    for ind in range(len(size_list)):
        add_layer(patches, colors, size=size_list[ind],
                  num=num_show_list[ind],
                  top_left=top_left_list[ind], loc_diff=loc_diff_list[ind])
        label(top_left_list[ind], text_list[ind] + '\n{}@{}x{}'.format(
            num_list[ind], size_list[ind], size_list[ind]))


    ############################
    # in between layers
    start_ratio_list = [[0.4, 0.5], [0.4, 0.8], [0.4, 0.5], [0.4, 0.8]]
    patch_size_list = [5, 2, 5, 2]
    ind_bgn_list = range(len(patch_size_list))
    text_list = ['Convolution', 'Max-pooling', 'Convolution', 'Max-pooling']

    for ind in range(len(patch_size_list)):
        add_mapping(patches, colors, start_ratio_list[ind],
                    patch_size_list[ind], ind,
                    top_left_list, loc_diff_list, num_show_list, size_list)
        label(top_left_list[ind], text_list[ind] + '\n{}x{} kernel'.format(
            patch_size_list[ind], patch_size_list[ind]), xy_off=[26, -65])


    ############################
    # fully connected layers
    size_list = [fc_unit_size, fc_unit_size, fc_unit_size]
    num_list = [768, 500, 2]
    num_show_list = list(map(min, num_list, [NumFcMax] * len(num_list)))
    x_diff_list = [sum(x_diff_list) + layer_width, layer_width, layer_width]
    top_left_list = np.c_[np.cumsum(x_diff_list), np.zeros(len(x_diff_list))]
    loc_diff_list = [[fc_unit_size, -fc_unit_size]] * len(top_left_list)
    text_list = ['Hidden\nunits'] * (len(size_list) - 1) + ['Outputs']

    for ind in range(len(size_list)):
        add_layer(patches, colors, size=size_list[ind], num=num_show_list[ind],
                  top_left=top_left_list[ind], loc_diff=loc_diff_list[ind])
        label(top_left_list[ind], text_list[ind] + '\n{}'.format(
            num_list[ind]))

    text_list = ['Flatten\n', 'Fully\nconnected', 'Fully\nconnected']

    for ind in range(len(size_list)):
        label(top_left_list[ind], text_list[ind], xy_off=[-10, -65])

    ############################
    colors += [0, 1]
    collection = PatchCollection(patches, cmap=plt.cm.gray)
    collection.set_array(np.array(colors))
    ax.add_collection(collection)
    plt.tight_layout()
    plt.axis('equal')
    plt.axis('off')
    plt.show()
    fig.set_size_inches(8, 2.5)

    fig_dir = './'
    fig_ext = '.png'
    fig.savefig(os.path.join(fig_dir, 'convnet_fig' + fig_ext),
                bbox_inches='tight', pad_inches=0)

